Exact gravitational potential of a homogeneous torus in toroidal coordinates and a surface integral approach to Poisson's equation

New exact solutions are derived for the gravitational potential inside and outside a homogeneous torus as rapidly converging series of toroidal harmonics. The approach consists of splitting the inter- nal potential into a known solution to Poisson's equation plus some solution to Laplace's equation. The full solutions are then obtained using two equivalent methods, applying differential boundary conditions at the surface, or evaluating a surface integral derived from Green's third identity. This surface integral may not have been published before and is general to all geometries and volume density distributions, reducing the problem for the gravitational potential of any object from a volume to a surface integral.

==> anc/createToroidalPcell.m <==
function [ P ] = createToroidalP(x,N,m,acc,K)
% creates toroidal functions P_{n-1/2}^m(x) for fixed m, matrix of x values 
% stored in cell blocks for each 0<=n<=N. 
% Calculates scale factor P_{-1/2}^0 via series then uses the lentz
% algorithm to get P_{-1/2}^m/P_{-1/2}^{m-1}. With these it calculates
% P_{-1/2}^k by backward recurrence for all k<=m, then discards everything except 
% P_{-1/2}^m and P_{-1/2}^{m-1}. 
% With these 2 it calculates P_{1/2}^m.
% (could just calculate P_{-1/2}^m and P_{1/2}^m with series but this is
%  more susceptible to overflow)
% With P_{-1/2}^m and P_{1/2}^m it then uses forward recurrence to calculate 
% all P_{n-/2}^m for all n<=N.
% x>1
% acc is the desired accuracy between 1 and 10^{-16}
% K is an optional parameter to safeguard the initial series 
% to prevent extreme computation time

if nargin < 5, K=10000; end
P=cell(N+1,1);
a=zeros(size(x)); 
X=(x-1)./(x+1); % for saving computation time
for k=0:K
    aprev=a;
    a=a+( prod([2*(1:k)-1]./[2*(1:k)]) )^2 .* X.^k;
    if max(max(abs(aprev./a-1))) < acc, k, break, end
    if k==K 
        fprintf 'minimum accuracy for P_{-1/2}^0: \r\n', 
        max(max(abs(aprev./a-1))), 
    end
end
P0=((x+1)/2).^(-1/2).* a; %P0=P_{-1/2}^0 is the scale for backwards recurrence on m
if m==0 %in this case just calculate P_{1/2}}^0 by series
    P{1}=P0; %and we already calculated the first value P_{-1/2}^0
    a=zeros(size(x));
    for k=0:K
        aprev=a;
        a=a+( prod([2*(1:k)-1]./[2*(1:k)])/(2*k-1) )^2 * X.^k;
        if max(abs(aprev./a-1)) < acc, break, end
    end
    P{2}=((x+1)/2).^(1/2).*a;

else
    T=1e-30*x; %starting value for T = P_{-1/2}^m/P_{-1/2}^{m-1}
    C=1e-30*x; %used to compute T
    D=0*x; %used to compute T
    j=m;
    chi=x./sqrt(x.^2-1);
    while 1
        D=2*j*chi - (j-1/2)^2*D;    
        for i=1:length(x)
            if D(i)==0 || isnan(D(i)); D(i)=1e-30; end
        end
        D=1./D;
        C=2*j*chi - (j-1/2)^2./C; 
        for i=1:length(x)
            if C(i)==0 || isnan(C(i)); C(i)=1e-30; end
        end
        Delta=C.*D;
        T=T.*Delta;
        if max(abs(1-Delta(:)))<acc, break, end
        j=j+1;
    end
    P0m=cell(1,m+1); 
    P0m{m+1}=1; P0m{m}=P0m{m+1}./T;
    for mm=m-1:-1:1
        P0m{mm}=-(P0m{mm+2}+2*mm*chi.*P0m{mm+1})/(mm-1/2)^2;
    end
    scale=P0./P0m{1};
    P0m{m+1}=P0m{m+1}.*scale;
    P0m{m}=P0m{m}.*scale;
    P{1}=P0m{m+1};
    %now compute P_{1/2}^m from P_{-1/2}^m and P_{-1/2}^{m-1} to get second
    %initial value for recurrence on n
    P{2}=x.*P0m{m+1}+(m-1/2)*P0m{m}.*sqrt(x.^2-1);
end
for n=2:N %compute all P_{n-1/2}^m for fixed m
    nu=n-1/2;
    P{n+1}= ((2*nu-1)*x.*P{n} - (nu+m-1)*P{n-1} )/(nu-m);
end
end

==> anc/createToroidalQcell.m <==
function [ Q ] = createToroidalQcell(x,N,M,acc,K)
% creates toroidal functions Q_{n-1/2}^m(x) for fixed M, matrix of x values 
% stored in cell blocks for each 0<=n<=N. 
% Calculates initial values Q_{-1/2}^0 and Q_{-1/2}^1 via series then uses
% recurrence to calcuate Q_{-1/2}^M.
% (could just calculate Q_{-1/2}^M with series but this is more susceptible to overflow)
% computes all Q_{n-1/2}^M by backwards recurrence with the lentz algorithm
% to get Q_{N-1/2}^M/Q_{N-3/2}^M, and the scale factor Q_{-1/2}^M.
% x>1
% acc is the desired accuracy between 1 and 10^{-16}
% K is an optional parameter to safeguard the initial series 
% to prevent extreme computation time

if nargin < 5, K=10000; end
a=zeros(size(x)); b=a;
Q0m=cell(M+1,1);
for k=0:K
    aprev=a;
    xk=x.^(-2*k); % for saving computation time
    a=a+prod([4*(1:k)-1].*[4*(1:k)-3]./[16*(1:k).^2])*xk ;
    b=b+prod([4*(1:k)+1].*[4*(1:k)-1]./[16*(1:k).^2])*xk ;
    if max(max(abs(aprev./a-1))) < acc, k, break, end
    if k==K 
        fprintf 'minimum accuracy for Q_{-1/2}^0: \r\n', 
        max(max(abs(aprev./a-1))), 
    end
end
Q0m{1}=pi./(2*x).^(1/2).*a; %Q0=Q_{-1/2}^0 is the scale for backwards recurrence
Q0m{2}=-pi*sqrt(x.^2-1)./(2*x).^(3/2).*b;

if M>1
    %now calcuate up to order m, degree 0, to obtain the scale factor Q_{-1/2}^m 
    for m=1:M-1
        Q0m{m+2}= -2*m*x./sqrt(x^2-1).*Q0m{m+1} - (m-1/2)^2*Q0m{m};
    end
end

% compute all Q_{n-1/2}^m for n=0:N and fixed m, by backward recurrence
Q=cell(N+1,1);
T=1e-20*x; %starting value for T = Q_{N-1/2}^m/Q_{N-3/2}^m
C=1e-20*x; 
D=0*x; 
j=N;
if N==0
    Q{1}=Q0m{M+1};
else
    while 1
        D=-2*j/(j-M+1/2)*x - (j+M-1/2)/(j-M+1/2)*D; 
        for i=1:length(x)
            if D(i)==0 || isnan(D(i)); D(i)=1e-30; end
        end
        D=1./D;
        C=-2*j/(j-M+1/2)*x - (j+M-1/2)/(j-M+1/2)./C;
        for i=1:length(x)
            if C(i)==0 || isnan(C(i)); C(i)=1e-30; end
        end
        Delta=C.*D;
        T=T.*Delta;
        if max(abs(1-Delta(:)))<acc, break, end
        j=j+1;
    end
    %guess values for Q_{N-1/2}^m and Q_{N-3/2}^m - will correct all Q_{n-1/2}^m later with scaling factor Qs
    Q{N+1}=1e-14*x./x;
    Q{N}=Q{N+1}./T;
    for n=fliplr(2:N)
        Q{n-1} = ( (2*n-2)*x.*Q{n} - (n-M-1/2)*Q{n+1} )/(n+M-3/2);
    end
end

%now all Q_n satisfy the recurrence, just need to scale them to have the correct values:
scale=Q0m{M+1}./Q{1};
for n=0:N
    Q{n+1}=Q{n+1}.*scale;
end

end
